TopoBench: Benchmarking LLMs on Hard Topological Reasoning

Solving topological grid puzzles requires reasoning over global spatial invariants such as connectivity, loop closure, and region symmetry and remains challenging for even the most powerful large language models (LLMs). To study these abilities under controlled settings, we introduce TopoBench, a benchmark of six puzzle families across three difficulty levels. We evaluate strong reasoning LLMs on TopoBench and find that even frontier models solve fewer than one quarter of hard instances, with two families nearly unsolved. To investigate whether these failures stem from reasoning limitations or from difficulty extracting and maintaining spatial constraints, we annotate 750 chain of thought traces with an error taxonomy that surfaces four candidate causal failure modes, then test them with targeted interventions simulating each error type. These interventions show that certain error patterns like premature commitment and constraint forgetting have a direct impact on the ability to solve the puzzle, while repeated reasoning is a benign effect of search. Finally we study mitigation strategies including prompt guidance, cell-aligned grid representations and tool-based constraint checking, finding that the bottleneck lies in extracting constraints from spatial representations and not in reasoning over them. Code and data are available at github.com/mayug/topobench-benchmark.

==> plot_intervention_forest.py <==
#!/usr/bin/env python3
"""Forest plot for intervention results: Bridges vs Undead cross-puzzle comparison.

Produces a horizontal dot-and-whisker plot showing accuracy (%) with 95% Wilson
CIs for each intervention condition, comparing Bridges and Undead side by side.
"""

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np

# ---------------------------------------------------------------------------
# Palette — consistent with trace_verification_plots.py
# ---------------------------------------------------------------------------

COLORS = {
    "bridges": {
        "dot":  "#5CB89A",   # saturated mint
        "fill": "#B5EAD7",   # pastel mint (from paper palette)
        "line": "#5CB89A",
    },
    "undead": {
        "dot":  "#B080D0",   # saturated lavender
        "fill": "#E2C2FF",   # pastel lavender (from paper palette)
        "line": "#B080D0",
    },
}

# RC params — matches paper figures
_RC = {
    "figure.dpi": 150,
    "savefig.dpi": 200,
    "font.size": 10,
    "font.family": "serif",
    "font.serif": ["Times", "Times New Roman", "DejaVu Serif"],
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "figure.facecolor": "white",
    "axes.facecolor": "white",
    "axes.spines.top": False,
    "axes.spines.right": False,
}
plt.rcParams.update(_RC)

# ---------------------------------------------------------------------------
# Data from the paper tables
# ---------------------------------------------------------------------------

# Shared conditions (in order from least harmful to most harmful)
CONDITIONS = [
    "Baseline",
    "RR Gold Ctrl",
    "RR Standard",
    "STF $k{=}3$",
    "PC Half",
    "CF Random",
]

# Clean labels for plot
LABELS = [
    "Baseline",
    "RR Gold Ctrl",
    "RR Standard",
    "STF k=3",
    "PC Half",
    "CF Random",
]

# Bridges (N=300, 100 per difficulty): Total accuracy with 95% Wilson CIs
BRIDGES = {
    "acc":    [66.2, 67.3, 62.2, 58.4, 45.4, 55.6],
    "ci_lo":  [60.4, 61.5, 56.3, 52.5, 39.7, 49.7],
    "ci_hi":  [71.5, 72.6, 67.7, 64.0, 51.2, 61.3],
    "sig":    [False, False, False, False, True, True],
}

# Undead (N=300, 100 per difficulty): Total accuracy with 95% Wilson CIs
UNDEAD = {
    "acc":    [44.7, 44.3, 39.0, 33.0, 33.3, 33.3],
    "ci_lo":  [39.1, 38.8, 33.7, 27.9, 28.2, 28.2],
    "ci_hi":  [50.3, 50.0, 44.6, 38.5, 38.8, 38.8],
    "sig":    [False, False, False, True, True, True],
}


def plot_forest():
    n = len(LABELS)
    y = np.arange(n)
    offset = 0.15  # vertical offset between the two puzzles

    fig, ax = plt.subplots(figsize=(7, 4.2))

    # --- Baseline reference lines ---
    ax.axvline(BRIDGES["acc"][0], color=COLORS["bridges"]["fill"], linewidth=8,
               alpha=0.35, zorder=0)
    ax.axvline(UNDEAD["acc"][0], color=COLORS["undead"]["fill"], linewidth=8,
               alpha=0.35, zorder=0)

    # --- Bridges ---
    b_acc = np.array(BRIDGES["acc"])
    b_lo = b_acc - np.array(BRIDGES["ci_lo"])
    b_hi = np.array(BRIDGES["ci_hi"]) - b_acc

    ax.errorbar(
        b_acc, y + offset, xerr=[b_lo, b_hi],
        fmt='o', color=COLORS["bridges"]["dot"],
        ecolor=COLORS["bridges"]["line"], elinewidth=1.5,
        capsize=3, capthick=1.2, markersize=7, markeredgecolor='white',
        markeredgewidth=0.8, zorder=3, label="Bridges (N=300)",
    )

    # --- Undead ---
    u_acc = np.array(UNDEAD["acc"])
    u_lo = u_acc - np.array(UNDEAD["ci_lo"])
    u_hi = np.array(UNDEAD["ci_hi"]) - u_acc

    ax.errorbar(
        u_acc, y - offset, xerr=[u_lo, u_hi],
        fmt='s', color=COLORS["undead"]["dot"],
        ecolor=COLORS["undead"]["line"], elinewidth=1.5,
        capsize=3, capthick=1.2, markersize=7, markeredgecolor='white',
        markeredgewidth=0.8, zorder=3, label="Undead (N=300)",
    )

    # --- Significance markers ---
    for i in range(n):
        if BRIDGES["sig"][i]:
            ax.annotate('*', (BRIDGES["ci_lo"][i] - 1.5, y[i] + offset),
                        fontsize=14, fontweight='bold',
                        color=COLORS["bridges"]["dot"], ha='center', va='center')
        if UNDEAD["sig"][i]:
            ax.annotate('*', (UNDEAD["ci_lo"][i] - 1.5, y[i] - offset),
                        fontsize=14, fontweight='bold',
                        color=COLORS["undead"]["dot"], ha='center', va='center')

    # --- Separator lines between groups ---
    # Group 1: Baseline (idx 0)
    # Group 2: RR variants (idx 1-2)
    # Group 3: STF (idx 3)
    # Group 4: PC, CF (idx 4-5)
    for sep_y in [0.5, 2.5, 3.5]:
        ax.axhline(sep_y, color='#CCCCCC', linewidth=0.5, linestyle='--', zorder=0)

    # --- Formatting ---
    ax.set_yticks(y)
    ax.set_yticklabels(LABELS, fontsize=10)
    ax.set_xlabel("Accuracy (%)", fontsize=11)
    ax.set_xlim(22, 82)
    ax.invert_yaxis()

    ax.legend(loc='lower left', framealpha=0.9, fontsize=9,
              handlelength=1.5, borderpad=0.5)

    ax.set_title("Intervention Effects: Bridges vs Undead", fontsize=12, pad=10)

    fig.tight_layout()
    return fig


def plot_delta_forest():
    """Alternative: plot Delta (change from baseline) with approximate CIs."""
    n = len(LABELS)
    y = np.arange(n)
    offset = 0.15

    # Compute deltas
    b_baseline = BRIDGES["acc"][0]
    u_baseline = UNDEAD["acc"][0]

    b_delta = [a - b_baseline for a in BRIDGES["acc"]]
    u_delta = [a - u_baseline for a in UNDEAD["acc"]]

    # Approximate CI widths (same as absolute, since baseline is constant)
    b_lo = [BRIDGES["acc"][i] - BRIDGES["ci_lo"][i] for i in range(n)]
    b_hi = [BRIDGES["ci_hi"][i] - BRIDGES["acc"][i] for i in range(n)]
    u_lo = [UNDEAD["acc"][i] - UNDEAD["ci_lo"][i] for i in range(n)]
    u_hi = [UNDEAD["ci_hi"][i] - UNDEAD["acc"][i] for i in range(n)]

    fig, ax = plt.subplots(figsize=(7, 4.2))

    # --- Reference line at 0 ---
    ax.axvline(0, color='#888888', linewidth=1, linestyle='-', zorder=0, alpha=0.5)

    # Shade the negative region lightly
    ax.axvspan(-25, 0, color='#FFB7B2', alpha=0.06, zorder=0)

    # --- Bridges ---
    ax.errorbar(
        b_delta, y + offset, xerr=[b_lo, b_hi],
        fmt='o', color=COLORS["bridges"]["dot"],
        ecolor=COLORS["bridges"]["line"], elinewidth=1.5,
        capsize=3, capthick=1.2, markersize=7, markeredgecolor='white',
        markeredgewidth=0.8, zorder=3, label="Bridges (N=300)",
    )

    # --- Undead ---
    ax.errorbar(
        u_delta, y - offset, xerr=[u_lo, u_hi],
        fmt='s', color=COLORS["undead"]["dot"],
        ecolor=COLORS["undead"]["line"], elinewidth=1.5,
        capsize=3, capthick=1.2, markersize=7, markeredgecolor='white',
        markeredgewidth=0.8, zorder=3, label="Undead (N=300)",
    )

    # --- Significance markers ---
    for i in range(n):
        if BRIDGES["sig"][i]:
            ax.annotate('*', (b_delta[i], y[i] + offset + 0.28),
                        fontsize=14, fontweight='bold',
                        color=COLORS["bridges"]["dot"], ha='center', va='center')
        if UNDEAD["sig"][i]:
            ax.annotate('*', (u_delta[i], y[i] - offset - 0.28),
                        fontsize=14, fontweight='bold',
                        color=COLORS["undead"]["dot"], ha='center', va='center')

    # --- Separator lines ---
    for sep_y in [0.5, 2.5, 3.5]:
        ax.axhline(sep_y, color='#CCCCCC', linewidth=0.5, linestyle='--', zorder=0)

    # --- Formatting ---
    ax.set_yticks(y)
    ax.set_yticklabels(LABELS, fontsize=10)
    ax.set_xlabel("$\\Delta$ Accuracy (pp) relative to Baseline", fontsize=11)
    ax.invert_yaxis()

    ax.legend(loc='lower left', framealpha=0.9, fontsize=9,
              handlelength=1.5, borderpad=0.5)

    ax.set_title("Intervention Effects: Change from Baseline", fontsize=12, pad=10)

    fig.tight_layout()
    return fig


if __name__ == "__main__":
    import os
    out_dir = "figures/interventions"
    os.makedirs(out_dir, exist_ok=True)

    # Version 1: Absolute accuracy
    fig1 = plot_forest()
    p1 = os.path.join(out_dir, "intervention_forest_absolute.png")
    fig1.savefig(p1, bbox_inches='tight')
    plt.close(fig1)
    print(f"Saved {p1}")

    # Version 2: Delta from baseline
    fig2 = plot_delta_forest()
    p2 = os.path.join(out_dir, "intervention_forest_delta.png")
    fig2.savefig(p2, bbox_inches='tight')
    plt.close(fig2)
    print(f"Saved {p2}")

    print("Done!")


==> plot_intro_figures.py <==
"""
Generate introduction figures for TopoBench paper:
  1. Bump chart: rank reshuffling between standard benchmarks and TopoBench
  2. Compact Spearman correlation heatmap
  3. Accuracy heatmap (visual Table 3)

TopoBench data: latest numbers from results_v2.tex
External benchmark data: sourced from benchmark_comparison_chart.py
"""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np
from scipy.stats import spearmanr
from pathlib import Path

OUTPUT_DIR = Path(__file__).parent / "figures" / "introduction"
OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

matplotlib.rcParams.update({
    'font.size': 10,
    'font.family': 'sans-serif',
    'axes.spines.top': False,
    'axes.spines.right': False,
    'figure.facecolor': 'white',
    'axes.facecolor': 'white',
    'axes.edgecolor': '#CCCCCC',
    'xtick.color': '#444444',
    'ytick.color': '#444444',
    'text.color': '#333333',
    'axes.labelcolor': '#333333',
})

PUZZLES = ["FlowFree", "Bridges", "Loopy", "Galaxies", "Undead", "Pattern"]

# ============================================================================
# TOPOBENCH DATA (from results_v2.tex, latest paper numbers)
# None = not evaluated ("--" in paper)
# ============================================================================
tb_easy = {
    "GPT-5 Mini":          {"FlowFree": 0.66, "Bridges": 0.90, "Loopy": 0.00, "Galaxies": 0.58, "Undead": 0.88, "Pattern": 0.92},
    "Gemini 3 Flash":      {"FlowFree": 0.72, "Bridges": 0.86, "Loopy": 0.00, "Galaxies": 0.16, "Undead": 0.78, "Pattern": 0.90},
    "DeepSeek V3.2":       {"FlowFree": 0.62, "Bridges": 0.92, "Loopy": 0.00, "Galaxies": 0.04, "Undead": 0.76, "Pattern": 0.78},
    "GLM-4.7":             {"FlowFree": 0.02, "Bridges": 0.00, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "GPT OSS 20B":         {"FlowFree": 0.08, "Bridges": 0.18, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.02},
    "Mercury":             {"FlowFree": 0.15, "Bridges": 0.15, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "OLMo 3.1 32B Think":  {"FlowFree": 0.24, "Bridges": 0.08, "Loopy": 0.02, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.08},
    "Qwen3-32B":           {"FlowFree": 0.18, "Bridges": 0.06, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.02, "Pattern": 0.16},
    "Llama 4 Maverick":    {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
}

tb_medium = {
    "GPT-5 Mini":          {"FlowFree": 0.22, "Bridges": 0.72, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.80, "Pattern": 0.90},
    "Gemini 3 Flash":      {"FlowFree": 0.54, "Bridges": 0.66, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.10, "Pattern": 0.78},
    "DeepSeek V3.2":       {"FlowFree": 0.18, "Bridges": 0.82, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.46, "Pattern": 0.64},
    "GLM-4.7":             {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "GPT OSS 20B":         {"FlowFree": 0.00, "Bridges": 0.02, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "Mercury":             {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "OLMo 3.1 32B Think":  {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.04},
    "Qwen3-32B":           {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "Llama 4 Maverick":    {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
}

tb_hard = {
    "GPT-5 Mini":          {"FlowFree": 0.02, "Bridges": 0.44, "Loopy": None, "Galaxies": 0.00, "Undead": 0.50, "Pattern": 0.43},
    "Gemini 3 Flash":      {"FlowFree": 0.02, "Bridges": 0.22, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.30},
    "DeepSeek V3.2":       {"FlowFree": 0.00, "Bridges": 0.16, "Loopy": 0.00, "Galaxies": 0.00, "Undead": 0.10, "Pattern": 0.08},
    "GLM-4.7":             {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "GPT OSS 20B":         {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "Mercury":             {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "OLMo 3.1 32B Think":  {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.04},
    "Qwen3-32B":           {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
    "Llama 4 Maverick":    {"FlowFree": 0.00, "Bridges": 0.00, "Loopy": None, "Galaxies": 0.00, "Undead": 0.00, "Pattern": 0.00},
}

def avg_score(scores):
    valid = [v for v in scores.values() if v is not None]
    return np.mean(valid) * 100 if valid else 0.0

def all_difficulty_avg(easy, medium, hard, model):
    puzzle_avgs = []
    for p in PUZZLES:
        vals = []
        for d in [easy, medium, hard]:
            if model in d and d[model].get(p) is not None:
                vals.append(d[model][p])
        if vals:
            puzzle_avgs.append(np.mean(vals))
    return np.mean(puzzle_avgs) * 100 if puzzle_avgs else 0.0

ALL_MODELS = list(tb_easy.keys())
tb_avg_easy = {m: avg_score(tb_easy[m]) for m in ALL_MODELS}
tb_avg_all = {m: all_difficulty_avg(tb_easy, tb_medium, tb_hard, m) for m in ALL_MODELS}

# ============================================================================
# EXTERNAL BENCHMARK DATA (from benchmark_comparison_chart.py)
# ============================================================================
livebench_global = {
    "GPT-5 Mini": 65.91, "Gemini 3 Flash": 72.40, "GLM-4.7": 58.09,
    "DeepSeek V3.2": 51.84, "Qwen3-32B": 43.56,
}

aime_2025 = {
    "GPT-5 Mini": 87.50, "Gemini 3 Flash": 97.50, "GLM-4.7": 98.29,
    "DeepSeek V3.2": 94.17, "Llama 4 Maverick": 22.50, "GPT OSS 20B": 89.17,
}

arc_agi_1 = {
    "GPT-5 Mini": 54.3, "Gemini 3 Flash": 84.7, "Llama 4 Maverick": 4.4,
    "GPT OSS 20B": 18.6, "Qwen3-32B": 8.8,
}

aa_intelligence = {
    "GPT-5 Mini": 41.03, "Gemini 3 Flash": 46.40, "GLM-4.7": 42.05,
    "DeepSeek V3.2": 41.61, "Qwen3-32B": 16.51, "Llama 4 Maverick": 18.30,
    "GPT OSS 20B": 24.47, "OLMo 3.1 32B Think": 14.24,
}

EXTERNAL_BENCHMARKS = {
    "AIME 2025": aime_2025,
    "ARC-AGI-1": arc_agi_1,
    "AA Intell.": aa_intelligence,
    "LiveBench": livebench_global,
}

MODEL_COLORS_PASTEL = {
    "GPT-5 Mini":          "#FFB7B2",
    "Gemini 3 Flash":      "#B5EAD7",
    "DeepSeek V3.2":       "#A0D2F7",
    "GLM-4.7":             "#E2C2FF",
    "Qwen3-32B":           "#FFE0A6",
    "GPT OSS 20B":         "#FFDAC1",
    "Llama 4 Maverick":    "#C7CEEA",
    "OLMo 3.1 32B Think":  "#D5F5E3",
    "Mercury":             "#D7BDE2",
}

MODEL_COLORS_EDGE = {
    "GPT-5 Mini":          "#C0392B",
    "Gemini 3 Flash":      "#1E8449",
    "DeepSeek V3.2":       "#2471A3",
    "GLM-4.7":             "#7D3C98",
    "Qwen3-32B":           "#D4AC0D",
    "GPT OSS 20B":         "#CA6F1E",
    "Llama 4 Maverick":    "#5D6D7E",
    "OLMo 3.1 32B Think":  "#148F77",
    "Mercury":             "#7D3C98",
}

MODEL_COLORS = {
    "GPT-5 Mini":          "#E74C3C",
    "Gemini 3 Flash":      "#27AE60",
    "DeepSeek V3.2":       "#2980B9",
    "GLM-4.7":             "#8E44AD",
    "Qwen3-32B":           "#E67E22",
    "GPT OSS 20B":         "#E59866",
    "Llama 4 Maverick":    "#7F8C8D",
    "OLMo 3.1 32B Think":  "#1ABC9C",
    "Mercury":             "#95A5A6",
}

IS_FRONTIER = {
    "GPT-5 Mini": True, "Gemini 3 Flash": True, "DeepSeek V3.2": True,
    "GLM-4.7": False, "Qwen3-32B": False, "GPT OSS 20B": False,
    "Llama 4 Maverick": False, "OLMo 3.1 32B Think": False, "Mercury": False,
}


# ============================================================================
# FIGURE 1: BUMP CHART
# ============================================================================
def plot_bump_chart():
    ext_benchmarks = EXTERNAL_BENCHMARKS
    tb_scores = tb_avg_easy

    # Only include models with >=2 external benchmark scores
    models = [m for m in ALL_MODELS
              if sum(1 for b in ext_benchmarks.values() if m in b) >= 2]

    # Compute average external rank per model
    # For each benchmark, rank all models present (1=best)
    ext_avg_ranks = {}
    for m in models:
        ranks = []
        for bname, bdata in ext_benchmarks.items():
            if m not in bdata:
                continue
            present = [(name, bdata[name]) for name in models if name in bdata]
            present.sort(key=lambda x: x[1], reverse=True)
            rank = [i + 1 for i, (name, _) in enumerate(present) if name == m][0]
            ranks.append(rank)
        ext_avg_ranks[m] = np.mean(ranks)

    # TopoBench rank (easy tier)
    tb_sorted = sorted(models, key=lambda m: tb_scores.get(m, 0), reverse=True)
    tb_ranks = {m: i + 1 for i, m in enumerate(tb_sorted)}

    # Sort models by external average rank for consistent y-positioning
    models_sorted = sorted(models, key=lambda m: ext_avg_ranks[m])

    n = len(models_sorted)
    fig, ax = plt.subplots(figsize=(5.5, 0.55 * n + 1.0))

    left_x, right_x = 0.0, 1.0
    ax.set_xlim(-0.35, 1.35)
    ax.set_ylim(n + 0.5, 0.3)

    # Draw connecting lines
    for m in models_sorted:
        left_y = ext_avg_ranks[m]
        right_y = tb_ranks[m]
        color = MODEL_COLORS.get(m, "#888888")
        lw = 2.5 if IS_FRONTIER.get(m) else 1.5
        alpha = 0.85 if IS_FRONTIER.get(m) else 0.55
        ax.plot([left_x, right_x], [left_y, right_y],
                color=color, linewidth=lw, alpha=alpha, zorder=2)

    # Draw dots and labels
    for m in models_sorted:
        left_y = ext_avg_ranks[m]
        right_y = tb_ranks[m]
        color = MODEL_COLORS.get(m, "#888888")
        ms = 9 if IS_FRONTIER.get(m) else 7

        ax.plot(left_x, left_y, 'o', color=color, markersize=ms,
                markeredgecolor='white', markeredgewidth=0.8, zorder=3)
        ax.plot(right_x, right_y, 'o', color=color, markersize=ms,
                markeredgecolor='white', markeredgewidth=0.8, zorder=3)

        fontw = 'bold' if IS_FRONTIER.get(m) else 'normal'
        ax.text(left_x - 0.04, left_y, m, ha='right', va='center',
                fontsize=8, color=color, fontweight=fontw)
        ax.text(right_x + 0.04, right_y, m, ha='left', va='center',
                fontsize=8, color=color, fontweight=fontw)

    # Column headers
    ax.text(left_x, 0.15, "Avg. Rank on\nStandard Benchmarks",
            ha='center', va='bottom', fontsize=9, fontweight='bold', color='#333333')
    ax.text(right_x, 0.15, "Rank on\nTopoBench (Easy)",
            ha='center', va='bottom', fontsize=9, fontweight='bold', color='#333333')

    ax.axvline(left_x, color='#DDDDDD', linewidth=0.8, zorder=0)
    ax.axvline(right_x, color='#DDDDDD', linewidth=0.8, zorder=0)

    ax.set_xticks([])
    ax.set_yticks([])
    ax.spines['left'].set_visible(False)
    ax.spines['bottom'].set_visible(False)

    bench_str = ", ".join(ext_benchmarks.keys())
    ax.text(0.5, n + 0.7, f"Standard: avg. rank across {bench_str}",
            ha='center', va='top', fontsize=6.5, color='#999999', style='italic')

    plt.tight_layout()
    for ext in ['png', 'pdf']:
        fig.savefig(OUTPUT_DIR / f"bump_chart_orthogonality.{ext}",
                    dpi=300, bbox_inches='tight', facecolor='white')
    print(f"Saved bump chart to {OUTPUT_DIR}/bump_chart_orthogonality.png")
    plt.close(fig)


# ============================================================================
# FIGURE 2: COMPACT CORRELATION HEATMAP
# ============================================================================
def plot_correlation_heatmap():
    tb_scores = tb_avg_all

    benchmarks = {
        "TopoBench": tb_scores,
        "AIME 2025": aime_2025,
        "ARC-AGI-1": arc_agi_1,
        "AA Intell.": aa_intelligence,
        "LiveBench\nGlobal": livebench_global,
    }
    bench_names = list(benchmarks.keys())
    nb = len(bench_names)

    rho_matrix = np.full((nb, nb), np.nan)
    n_matrix = np.zeros((nb, nb), dtype=int)

    for i, b1 in enumerate(bench_names):
        for j, b2 in enumerate(bench_names):
            if i == j:
                rho_matrix[i, j] = 1.0
                n_matrix[i, j] = len(benchmarks[b1])
                continue
            common = [m for m in benchmarks[b1] if m in benchmarks[b2]]
            n_matrix[i, j] = len(common)
            if len(common) >= 3:
                xs = [benchmarks[b1][m] for m in common]
                ys = [benchmarks[b2][m] for m in common]
                if len(set(xs)) > 1 and len(set(ys)) > 1:
                    rho, _ = spearmanr(xs, ys)
                    rho_matrix[i, j] = rho

    fig, ax = plt.subplots(figsize=(4.5, 3.8))

    cmap = plt.cm.RdYlGn
    im = ax.imshow(rho_matrix, cmap=cmap, vmin=-0.3, vmax=1.0, aspect='equal')

    ax.set_xticks(range(nb))
    ax.set_yticks(range(nb))
    ax.set_xticklabels(bench_names, fontsize=8, rotation=35, ha='right')
    ax.set_yticklabels(bench_names, fontsize=8)

    for i in range(nb):
        for j in range(nb):
            val = rho_matrix[i, j]
            n = n_matrix[i, j]
            if np.isnan(val):
                text = f"n={n}\ntoo few"
                ax.text(j, i, text, ha='center', va='center',
                        fontsize=6, color='#999999', style='italic')
            elif i == j:
                ax.text(j, i, "1.0", ha='center', va='center',
                        fontsize=9, fontweight='bold', color='#333333')
            else:
                text_color = 'white' if val > 0.7 or val < 0.0 else '#333333'
                ax.text(j, i, f"{val:.2f}\nn={n}", ha='center', va='center',
                        fontsize=7.5, color=text_color, fontweight='semibold')

    # Highlight full TopoBench row and column
    row_rect = plt.Rectangle((-0.5, -0.5), nb, 1,
                             fill=False, edgecolor='#E74C3C',
                             linewidth=2.0, linestyle='--', zorder=5)
    ax.add_patch(row_rect)
    col_rect = plt.Rectangle((-0.5, -0.5), 1, nb,
                             fill=False, edgecolor='#E74C3C',
                             linewidth=2.0, linestyle='--', zorder=5)
    ax.add_patch(col_rect)

    cbar = fig.colorbar(im, ax=ax, shrink=0.8, pad=0.08)
    cbar.set_label("Spearman ρ", fontsize=9)
    cbar.ax.tick_params(labelsize=7)

    ax.set_title("Pairwise Rank Correlations", fontsize=11, fontweight='bold', pad=12)

    plt.tight_layout()
    for ext in ['png', 'pdf']:
        fig.savefig(OUTPUT_DIR / f"correlation_heatmap.{ext}",
                    dpi=300, bbox_inches='tight', facecolor='white')
    print(f"Saved correlation heatmap to {OUTPUT_DIR}/correlation_heatmap.png")
    plt.close(fig)


# ============================================================================
# FIGURE 3: ACCURACY HEATMAP
# ============================================================================
def plot_accuracy_heatmap():
    display_puzzles = ["FlowFree", "Bridges", "Loopy", "Galaxies", "Undead", "Pattern"]

    # Models ordered by overall performance (frontier first)
    model_order = [
        "GPT-5 Mini", "Gemini 3 Flash", "DeepSeek V3.2",
        "OLMo 3.1 32B Think", "Qwen3-32B", "GPT OSS 20B",
        "GLM-4.7", "Mercury",
    ]

    difficulties = [
        ("Easy", tb_easy),
        ("Medium", tb_medium),
        ("Hard", tb_hard),
    ]

    rows = []
    row_labels = []
    row_diff_labels = []
    for diff_name, diff_data in difficulties:
        for m in model_order:
            vals = []
            for p in display_puzzles:
                v = diff_data.get(m, {}).get(p, 0.0)
                vals.append(v)
            rows.append(vals)
            row_labels.append(m)
            row_diff_labels.append(diff_name)

    data = np.array(rows, dtype=float)
    # Replace None with NaN for display
    for i, (diff_name, diff_data) in enumerate(difficulties):
        for j_model, m in enumerate(model_order):
            row_idx = i * len(model_order) + j_model
            for k, p in enumerate(display_puzzles):
                v = diff_data.get(m, {}).get(p)
                if v is None:
                    data[row_idx, k] = np.nan

    nrows, ncols = data.shape
    fig, ax = plt.subplots(figsize=(5.5, 0.32 * nrows + 1.8))

    cmap = plt.cm.Greens.copy()
    cmap.set_bad(color='#F0F0F0')

    im = ax.imshow(data, cmap=cmap, vmin=0, vmax=1.0, aspect='auto')

    # Annotate cells
    for i in range(nrows):
        for j in range(ncols):
            val = data[i, j]
            if np.isnan(val):
                ax.text(j, i, "--", ha='center', va='center',
                        fontsize=6.5, color='#AAAAAA')
            else:
                text_color = 'white' if val > 0.55 else '#333333'
                pct = round(val * 100)
                display = f".{pct:02d}" if 0 < val < 1.0 else ("1.0" if val >= 1.0 else "0")
                if val == 0.0:
                    text_color = '#BBBBBB'
                ax.text(j, i, display, ha='center', va='center',
                        fontsize=6.5, color=text_color, fontweight='medium')

    ax.set_xticks(range(ncols))
    ax.set_xticklabels(display_puzzles, fontsize=8, rotation=30, ha='right')
    ax.set_yticks(range(nrows))
    ax.set_yticklabels(row_labels, fontsize=7)

    # Draw horizontal separators between difficulty tiers
    n_models = len(model_order)
    for sep_idx in [1, 2]:
        y = sep_idx * n_models - 0.5
        ax.axhline(y=y, color='#333333', linewidth=1.2)

    # Difficulty tier labels on right side
    for i, (diff_name, _) in enumerate(difficulties):
        mid_y = i * n_models + n_models / 2 - 0.5
        ax.text(ncols + 0.15, mid_y, diff_name, ha='left', va='center',
                fontsize=9, fontweight='bold', color='#555555', rotation=-90)

    ax.tick_params(top=True, bottom=False, labeltop=True, labelbottom=False)
    ax.set_title("TopoBench Accuracy by Model, Puzzle, and Difficulty",
                 fontsize=10, fontweight='bold', pad=18)

    cbar = fig.colorbar(im, ax=ax, shrink=0.5, pad=0.12, aspect=20)
    cbar.set_label("Accuracy", fontsize=8)
    cbar.ax.tick_params(labelsize=7)

    plt.tight_layout()
    for ext in ['png', 'pdf']:
        fig.savefig(OUTPUT_DIR / f"accuracy_heatmap.{ext}",
                    dpi=300, bbox_inches='tight', facecolor='white')
    print(f"Saved accuracy heatmap to {OUTPUT_DIR}/accuracy_heatmap.png")
    plt.close(fig)


# ============================================================================
# FIGURE 4: RADAR PLOTS
# ============================================================================
RADAR_PUZZLES = ["FlowFree", "Bridges", "Loopy", "Galaxies", "Undead", "Pattern"]
RADAR_MODELS = [
    "GPT-5 Mini", "Gemini 3 Flash", "DeepSeek V3.2",
    "OLMo 3.1 32B Think", "Qwen3-32B", "GPT OSS 20B",
    "GLM-4.7", "Mercury",
]


def _per_puzzle_aggregate(model):
    """Average each puzzle across available difficulty tiers."""
    vals = []
    for p in RADAR_PUZZLES:
        tier_vals = []
        for d in [tb_easy, tb_medium, tb_hard]:
            v = d.get(model, {}).get(p)
            if v is not None:
                tier_vals.append(v)
        vals.append(np.mean(tier_vals) if tier_vals else 0.0)
    return vals


def _per_puzzle_tier(model, tier_data):
    """Get per-puzzle values for a single difficulty tier."""
    vals = []
    for p in RADAR_PUZZLES:
        v = tier_data.get(model, {}).get(p)
        vals.append(v if v is not None else 0.0)
    return vals


def _draw_radar(ax, models, get_values_fn, title):
    """Draw a single radar panel."""
    n_axes = len(RADAR_PUZZLES)
    angles = np.linspace(0, 2 * np.pi, n_axes, endpoint=False).tolist()
    angles += angles[:1]

    ax.set_theta_offset(np.pi / 2)
    ax.set_theta_direction(-1)
    ax.set_rlabel_position(30)

    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(RADAR_PUZZLES, fontsize=8, fontweight='medium')

    ax.set_ylim(0, 1.0)
    ax.set_yticks([0.2, 0.4, 0.6, 0.8])
    ax.set_yticklabels(["0.2", "0.4", "0.6", "0.8"], fontsize=6, color='#999999')
    ax.yaxis.grid(True, color='#E0E0E0', linewidth=0.5)
    ax.xaxis.grid(True, color='#DDDDDD', linewidth=0.5)
    ax.spines['polar'].set_color('#DDDDDD')
    ax.spines['polar'].set_linewidth(0.5)

    for model in models:
        values = get_values_fn(model)
        values_closed = values + values[:1]
        color = MODEL_COLORS_PASTEL.get(model, '#CCCCCC')
        is_frontier = IS_FRONTIER.get(model, False)
        lw = 2.5 if is_frontier else 1.2
        alpha_fill = 0.35 if is_frontier else 0.12
        alpha_line = 1.0 if is_frontier else 0.5

        ax.plot(angles, values_closed, color=color,
                linewidth=lw, alpha=alpha_line, zorder=3 if is_frontier else 2)
        ax.fill(angles, values_closed, color=color,
                alpha=alpha_fill, zorder=2 if is_frontier else 1)

    ax.set_title(title, fontsize=10, fontweight='bold', pad=16, color='#333333')


def _radar_legend(fig, models):
    """Shared legend for radar figures."""
    from matplotlib.lines import Line2D
    handles = []
    for m in models:
        color = MODEL_COLORS_PASTEL.get(m, '#CCCCCC')
        lw = 2.5 if IS_FRONTIER.get(m) else 1.2
        handles.append(Line2D([0], [0], color=color, linewidth=lw,
                              marker='o', markerfacecolor=color,
                              markeredgecolor=color, markersize=6,
                              label=m))
    fig.legend(handles=handles, loc='lower center',
               ncol=min(len(models), 4), fontsize=7.5,
               frameon=True, fancybox=True, edgecolor='#DDDDDD',
               facecolor='white', bbox_to_anchor=(0.5, -0.02))


def plot_accuracy_radar_aggregate():
    """Single radar: all models, aggregate across all difficulty tiers."""
    fig, ax = plt.subplots(figsize=(5, 5), subplot_kw=dict(polar=True))
    _draw_radar(ax, RADAR_MODELS, _per_puzzle_aggregate, "TopoBench — Avg. Across Difficulties")
    _radar_legend(fig, RADAR_MODELS)
    plt.tight_layout(rect=[0, 0.08, 1, 1])
    for ext in ['png', 'pdf']:
        fig.savefig(OUTPUT_DIR / f"accuracy_radar_aggregate.{ext}",
                    dpi=300, bbox_inches='tight', facecolor='white')
    print(f"Saved radar (aggregate) to {OUTPUT_DIR}/accuracy_radar_aggregate.png")
    plt.close(fig)


def plot_accuracy_radar_per_difficulty():
    """3-panel radar: Easy | Medium | Hard."""
    tiers = [
        ("Easy", tb_easy),
        ("Medium", tb_medium),
        ("Hard", tb_hard),
    ]
    fig, axes = plt.subplots(1, 3, figsize=(15, 6.5),
                             subplot_kw=dict(polar=True))
    for ax, (tier_name, tier_data) in zip(axes, tiers):
        _draw_radar(ax, RADAR_MODELS,
                    lambda m, td=tier_data: _per_puzzle_tier(m, td),
                    tier_name)
    _radar_legend(fig, RADAR_MODELS)
    plt.tight_layout(rect=[0, 0.06, 1, 0.93])
    fig.suptitle("TopoBench Accuracy by Difficulty", fontsize=12,
                 fontweight='bold', y=0.97, color='#333333')
    for ext in ['png', 'pdf']:
        fig.savefig(OUTPUT_DIR / f"accuracy_radar_per_difficulty.{ext}",
                    dpi=300, bbox_inches='tight', facecolor='white')
    print(f"Saved radar (per-difficulty) to {OUTPUT_DIR}/accuracy_radar_per_difficulty.png")
    plt.close(fig)


# ============================================================================
# MAIN
# ============================================================================
if __name__ == "__main__":
    plot_bump_chart()
    plot_correlation_heatmap()
    plot_accuracy_heatmap()
    plot_accuracy_radar_aggregate()
    plot_accuracy_radar_per_difficulty()
    print(f"\nAll figures saved to {OUTPUT_DIR}/")

